Short-Lived Radionuclides in Meteorites and the Sun's Birth Environment

The solar nebula contained a number of short-lived radionuclides (SLRs) with half-lives of tens of Myr or less, comparable to the timescales for formation of protostars and protoplanetary disks. Therefore, determining the origins of SLRs would provide insights into star formation and the Sun's astrophysical birth environment. In this chapter, we review how isotopic studies of meteorites reveal the existence and abundances of these now-extinct radionuclides; and the evidence that the SLR ${}^{10}{\rm Be}$, which uniquely among the SLRs is not produced during typical stellar nucleosynthesis, was distributed homogeneously in the solar nebula. We review the evidence that the SLRs ${}^{26}{\rm Al}$, ${}^{53}{\rm Mn}$, and ${}^{182}{\rm Hf}$, and other radionuclides, were also homogeneously distributed and can be used to date events during the Solar System's planet-forming epoch. The homogeneity of the SLRs, especially ${}^{10}{\rm Be}$, strongly suggests they were all inherited from the Sun's molecular cloud, and that production by irradiation within the solar nebula was very limited, except for ${}^{36}{\rm Cl}$. We review astrophysical models for the origin of ${}^{10}{\rm Be}$, showing that it requires that the Sun formed in a spiral arm of the Galaxy with higher star formation rate than the Galaxy-wide average. Likewise, we review the astrophysical models for the origins of the other SLRs and show that they likely arose from contamination of the Sun's molecular cloud by massive stars over tens of Myr, most likely dominated by ejecta from Wolf-Rayet stars. The other SLRs also demand formation of the Sun in a spiral arm of the Galaxy with a star formation rate as high as demanded by the Solar System initial ${}^{10}{\rm Be}$ abundance. We discuss the astrophysical implications, and suggest further tests of these models and future directions for the field.

==> pp7.h <==
\usepackage{times}
\usepackage{amsmath}
\usepackage{fancyhdr}

% Define header and footer information for default.

\fancyhead[L]{\sauthors} %Left   Header
\fancyhead[C]{}                                 %Center Header
\fancyhead[R]{\stitle}                    %Right  Header

\fancyfoot[L]{}                                 %Left   Footer
\fancyfoot[C]{\thepage}                         %Center Footer
\fancyfoot[R]{}                                 %Right  Footer

\renewcommand{\headrulewidth}{0pt} 
\renewcommand{\footrulewidth}{0pt}

% Define header and footer for the first page.
\fancypagestyle{fancy1st}{                      %Define style "fancy1st"
    \fancyhead[L]{}                             %Overwrite Left   Header
    \fancyhead[C]{}                             %Overwrite Center Header
    \fancyhead[R]{}                             %Overwrite Right  Header

    \fancyfoot[L]{Protostars and Planets VII}   %Overwrite Left   Footer
    \fancyfoot[C]{}                             %Overwrite Center Footer
    \fancyfoot[R]{}                             %Overwrite Right  Footer
%   \fancyfoot[R]{Shu-ichiro Inutsuka, Motohide Tamura, Yuri Aikawa, Takayuki Muto, \& Kengo Tomida (eds.)} 
}
\voffset=-0.25in
\pagestyle{fancy}
\thispagestyle{fancy1st}

